AlgoFormer: An Efficient Transformer Framework with Algorithmic Structures

Besides natural language processing, transformers exhibit extraordinary performance in solving broader applications, including scientific computing and computer vision. Previous works try to explain this from the expressive power and capability perspectives that standard transformers are capable of performing some algorithms. To empower transformers with algorithmic capabilities and motivated by the recently proposed looped transformer, we design a novel transformer framework, dubbed Algorithm Transformer (abbreviated as AlgoFormer). We provide an insight that efficient transformer architectures can be designed by leveraging prior knowledge of tasks and the underlying structure of potential algorithms. Compared with the standard transformer and vanilla looped transformer, the proposed AlgoFormer can perform efficiently in algorithm representation in some specific tasks. In particular, inspired by the structure of human-designed learning algorithms, our transformer framework consists of a pre-transformer that is responsible for task preprocessing, a looped transformer for iterative optimization algorithms, and a post-transformer for producing the desired results after post-processing. We provide theoretical evidence of the expressive power of the AlgoFormer in solving some challenging problems, mirroring human-designed algorithms. Furthermore, some theoretical and empirical results are presented to show that the designed transformer has the potential to perform algorithm representation and learning. Experimental results demonstrate the empirical superiority of the proposed transformer in that it outperforms the standard transformer and vanilla looped transformer in some specific tasks. An extensive experiment on real language tasks (e.g., neural machine translation of German and English, and text classification) further validates the expressiveness and effectiveness of AlgoFormer.

==> fig/Newton_iteration.py <==
import torch

import numpy as np


class LinearRegression():

    def __init__(self, batch_size, n_points, n_dims, n_dims_truncated, device, sparsity=None,noise_t3=None):
        """scale: a constant by which to scale the randomly sampled weights."""
        super().__init__()
        self.device = device
        self.xs = torch.randn(batch_size, n_points, n_dims)  # [B, n, d]

        w_b = torch.randn(batch_size, n_dims, 1)  # [B, d, 1]

        self.w_b = w_b

        self.ys = (self.xs @ self.w_b).sum(-1)  # [B, n]
        self.ys_clean=self.ys

class NoisyLinearRegression(LinearRegression):
    def __init__(self, batch_size, n_points, n_dims, n_dims_truncated, device, sparsity=None,noise_t3=True, std=1):
        """scale: a constant by which to scale the randomly sampled weights."""
        super(NoisyLinearRegression, self).__init__(batch_size, n_points, n_dims, n_dims_truncated, device)

        if noise_t3:

            self.ys += torch.randn_like(self.ys) * std
            self.ys_clean = self.ys
        else:
            self.ys_clean=self.ys
            self.ys += torch.randn_like(self.ys) * std



batchsize=1000
points=41
dim=20
iteration_total=100
# lr_task=LinearRegression(batchsize, 41, 20, 20, "cuda")
#
# xs,ys,ys_clean=lr_task.xs,lr_task.ys,lr_task.ys_clean
#
#
# error_count=torch.zeros((iteration_total,batchsize,points))
# for i in range(len(xs)):
#     print(i)
#     sample_xs=xs[i]
#     sample_ys=ys[i]
#     sample_ys_clean=ys_clean[i]
#     for k in range(len(  sample_ys)-1):
#         sample_xs_point=sample_xs[:k+1]
#         sample_ys_point=sample_ys[:k+1]
#
#         s=sample_xs_point.permute(1,0) @ sample_xs_point
#         alpha_range=2/torch.linalg.norm(s @ s.permute(1,0),ord=2)
#         alpha_list=[0.5*alpha_range]
#
#         for alpha in alpha_list:
#             m=alpha*s
#             for iteration in range(iteration_total):
#                 m=2*m - m @ s @ m
#                 w=(m @ sample_xs_point.permute(1,0) @ sample_ys_point)
#                 result_this= sample_xs[:k+2] @ w
#                 # print(k)
#                 # print(len(ys))
#                 # print(result_this[-1])
#                 # print(sample_ys[k+1])
#                 error=(result_this[-1]-sample_ys_clean[k+1]).square()
#                 # print(error)
#                 error_count[iteration,i,k]=error
#
#
# # error_count=error_count.flatten(start_dim=1)
# # error_count=error_count.mean(dim=1)
# # error_min_index=error_count.argmin()
# print(error_count.size())
# print(error_count[20,0])
# print(error_count[4,:,:-1].mean(dim=0))
# print(error_count[9,:,:-1].mean(dim=0))
# print(error_count[14,:,:-1].mean(dim=0))
# print(error_count[19,:,:-1].mean(dim=0))
# print(error_count[24,:,:-1].mean(dim=0))
# print(error_count[29,:,:-1].mean(dim=0))
# print(error_count[49,:,:-1].mean(dim=0))
# print(error_count[99,:,:-1].mean(dim=0))
#
#
# print("Noise")
#
# lr_task=NoisyLinearRegression(batchsize, 41, 20, 20, "cuda")
#
# xs,ys,ys_clean=lr_task.xs,lr_task.ys,lr_task.ys_clean
#
#
# error_count=torch.zeros((iteration_total,batchsize,points))
# for i in range(len(xs)):
#     print(i)
#     sample_xs=xs[i]
#     sample_ys=ys[i]
#     sample_ys_clean=ys_clean[i]
#     for k in range(len(  sample_ys)-1):
#         sample_xs_point=sample_xs[:k+1]
#         sample_ys_point=sample_ys[:k+1]
#
#         s=sample_xs_point.permute(1,0) @ sample_xs_point
#         alpha_range=2/torch.linalg.norm(s @ s.permute(1,0),ord=2)
#         alpha_list=[0.5*alpha_range]
#
#         for alpha in alpha_list:
#             m=alpha*s
#             for iteration in range(iteration_total):
#                 m=2*m - m @ s @ m
#                 w=(m @ sample_xs_point.permute(1,0) @ sample_ys_point)
#                 result_this= sample_xs[:k+2] @ w
#                 # print(k)
#                 # print(len(ys))
#                 # print(result_this[-1])
#                 # print(sample_ys[k+1])
#                 error=(result_this[-1]-sample_ys_clean[k+1]).square()
#                 # print(error)
#                 error_count[iteration,i,k]=error
#
#
# # error_count=error_count.flatten(start_dim=1)
# # error_count=error_count.mean(dim=1)
# # error_min_index=error_count.argmin()
# print(error_count.size())
# print(error_count[20,0])
# print(error_count[4,:,:-1].mean(dim=0))
# print(error_count[9,:,:-1].mean(dim=0))
# print(error_count[14,:,:-1].mean(dim=0))
# print(error_count[19,:,:-1].mean(dim=0))
# print(error_count[24,:,:-1].mean(dim=0))
# print(error_count[29,:,:-1].mean(dim=0))
# print(error_count[49,:,:-1].mean(dim=0))
# print(error_count[99,:,:-1].mean(dim=0))





print("LR")

lr_task=LinearRegression(batchsize, 41, 20, 20, "cuda")

xs,ys,ys_clean=lr_task.xs,lr_task.ys,lr_task.ys_clean


error_count=torch.zeros((iteration_total,batchsize,points))
for i in range(len(xs)):
    print(i)
    sample_xs=xs[i]
    sample_ys=ys[i]
    sample_ys_clean = ys_clean[i]
    for k in range(len(sample_ys)-1):
        sample_xs_point=sample_xs[:k+1]
        sample_ys_point=sample_ys[:k+1]
        s=sample_xs_point.permute(1,0) @ sample_xs_point
        alpha_range=2/torch.linalg.norm(s @ s.permute(1,0),ord=2)
        alpha_list=[0.5*alpha_range]

        for alpha in alpha_list:
            w=torch.zeros((dim,1))
            for iteration in range(30):
                # print(sample_xs_point.size())
                # print(sample_ys_point.size())
                gradient=sample_xs_point @ w-sample_ys_point.reshape(-1,1)
                # print(gradient.size())
                gradient=sample_xs_point.permute(1,0) @ gradient /len(sample_xs_point)
                w=w-gradient*1e-2
                result_this= sample_xs[:k+2] @ w
                error=(result_this[-1]-sample_ys_clean[k+1]).square()
                # print("Error!")
                # print(error.size())
                error_count[iteration,i,k]=error


print(error_count.size())
print(error_count[20,0])
print(error_count[4,:,:-1].mean(dim=0))
print(error_count[9,:,:-1].mean(dim=0))
print(error_count[14,:,:-1].mean(dim=0))
print(error_count[19,:,:-1].mean(dim=0))
print(error_count[24,:,:-1].mean(dim=0))
print(error_count[29,:,:-1].mean(dim=0))





print("LR")

lr_task=NoisyLinearRegression(batchsize, 41, 20, 20, "cuda")

xs,ys,ys_clean=lr_task.xs,lr_task.ys,lr_task.ys_clean


error_count=torch.zeros((iteration_total,batchsize,points))
for i in range(len(xs)):
    print(i)
    sample_xs=xs[i]
    sample_ys=ys[i]
    sample_ys_clean = ys_clean[i]
    for k in range(len(sample_ys)-1):
        sample_xs_point=sample_xs[:k+1]
        sample_ys_point=sample_ys[:k+1]
        s=sample_xs_point.permute(1,0) @ sample_xs_point
        alpha_range=2/torch.linalg.norm(s @ s.permute(1,0),ord=2)
        alpha_list=[0.5*alpha_range]

        for alpha in alpha_list:
            w=torch.zeros((dim,1))
            for iteration in range(30):
                # print(sample_xs_point.size())
                # print(sample_ys_point.size())
                gradient=sample_xs_point @ w-sample_ys_point.reshape(-1,1)
                # print(gradient.size())
                gradient=sample_xs_point.permute(1,0) @ gradient /len(sample_xs_point)
                w=w-gradient*5e-2
                result_this= sample_xs[:k+2] @ w
                error=(result_this[-1]-sample_ys_clean[k+1]).square()
                # print("Error!")
                # print(error.size())
                error_count[iteration,i,k]=error


print(error_count.size())
print(error_count[20,0])
print(error_count[4,:,:-1].mean(dim=0))
print(error_count[9,:,:-1].mean(dim=0))
print(error_count[14,:,:-1].mean(dim=0))
print(error_count[19,:,:-1].mean(dim=0))
print(error_count[24,:,:-1].mean(dim=0))
print(error_count[29,:,:-1].mean(dim=0))

